Waiting Buys Exactly Two Moments: Endogenous Identification in Prediction-Driven Allocation

A planner with a fixed budget of preventive help must decide whom to help and when. Waiting reveals risk but removes intervention opportunities as higher-risk individuals leave first. We characterize this tradeoff under repeated noisy signals and risk-dependent attrition: in the canonical model, a length-$\tau$ observation prefix identifies exactly the latent risk moments $m_j=\mathbb E[p^j]$ for $j=0,\ldots,2\tau-1$, buying two new moments per additional period. These identify average next-period attrition among survivors but need not identify allocation welfare or attrition among those prioritized for treatment. Our observationally equivalent constructions establish unavoidable timing regret at any sample size for a fixed observation length, while exact certificates determine whether all compatible populations share a unique optimal date. Matched experiments separate the effects of estimation, bootstrap averaging, and regret weighting. Longer observation often resolves timing ambiguity, but the optimal date may already have passed. In our experiments, bootstrap averaging and early stopping improve decisions, while regret weighting adds no improvement in pooled mean squared regret: better statistical fit need not yield better allocation welfare. The code and artifacts are available at https://github.com/KurbanIntelligenceLab/waiting-buys-two-moments.

==> figures/logo/build-logo.sh <==
#!/usr/bin/env bash
# Regenerates every logo asset from the single vector master (kil-logo.tex).
set -e
cd "$(dirname "$0")"
for v in lockup lockup-glow lockup-mono lockup-white stacked mark mark-mono mark-white; do
  pdflatex -interaction=batchmode -halt-on-error \
    -jobname="kil-$v" "\def\kilvariant{$v}\input{kil-logo.tex}" > /dev/null
  echo "  PDF  kil-$v.pdf"
done
# High-res PNGs (transparent) for slides, posters, GitHub, favicons
for v in lockup lockup-glow lockup-white mark mark-white; do
  pdftocairo -png -r 600 -transp -singlefile "kil-$v.pdf" "kil-$v"
  echo "  PNG  kil-$v.png"
done
rm -f *.aux *.log


==> figures/make-figure.py <==
"""Generates the demo figure in the KIL palette + Montserrat. Replace with your own."""
import matplotlib as mpl, matplotlib.pyplot as plt, numpy as np
from matplotlib import font_manager as fm
import glob

for f in glob.glob('/usr/share/texlive/texmf-dist/fonts/opentype/public/montserrat/Montserrat-*.otf'):
    fm.fontManager.addfont(f)

INK, VIOLET, LILAC, SLATE, LINE = '#0D1526', '#6C5CF6', '#B49BFB', '#5C6C87', '#E3DFF8'
mpl.rcParams.update({
    'font.family': 'Montserrat', 'font.size': 8.5,
    'axes.edgecolor': LINE, 'axes.labelcolor': INK, 'axes.linewidth': 0.8,
    'axes.spines.top': False, 'axes.spines.right': False,
    'xtick.color': SLATE, 'ytick.color': SLATE, 'text.color': INK,
    'xtick.major.size': 3, 'ytick.major.size': 3,
    'legend.frameon': False, 'figure.dpi': 200,
})

fig, (a, b) = plt.subplots(1, 2, figsize=(6.0, 2.15), gridspec_kw={'wspace': 0.30})

rng = np.random.default_rng(7); e = np.arange(1, 61)
for lbl, col, k, ls in [('KIL-Net (ours)', VIOLET, 0.055, '-'),
                        ('Baseline B', LILAC, 0.038, '-'),
                        ('Baseline A', SLATE, 0.028, '--')]:
    y = 0.28 + 0.66 * (1 - np.exp(-k * e)) + rng.normal(0, .006, e.size)
    a.plot(e, y, color=col, lw=1.7, ls=ls, label=lbl)
    a.fill_between(e, y - .022, y + .022, color=col, alpha=.10, lw=0)
a.set_xlabel('Training epoch'); a.set_ylabel('Validation accuracy')
a.set_ylim(.25, 1.0); a.legend(loc='lower right', fontsize=7)
a.set_title('a', loc='left', fontweight='bold', fontsize=10, color=INK, pad=8)

ds = ['QM9', 'MD17', 'OC20', 'MatBench']
x = np.arange(len(ds)); w = .27
for i, (lbl, col, v) in enumerate([('Baseline A', LILAC, [.71, .68, .63, .74]),
                                   ('Baseline B', SLATE, [.76, .74, .70, .79]),
                                   ('KIL-Net (ours)', VIOLET, [.88, .85, .81, .90])]):
    b.bar(x + (i - 1) * w, v, w * .88, color=col, label=lbl, zorder=3)
b.set_xticks(x); b.set_xticklabels(ds); b.set_ylabel('Macro-F1'); b.set_ylim(.5, 1.0)
b.grid(axis='y', color=LINE, lw=.8, zorder=0); b.legend(fontsize=7, ncol=1, loc='upper left')
b.set_title('b', loc='left', fontweight='bold', fontsize=10, color=INK, pad=8)

fig.savefig('example-figure.pdf', bbox_inches='tight', transparent=True)
print('wrote figures/example-figure.pdf')


# --- standalone panels for the subfigure example in the appendix ---------------
# Same brand rules, exported one axes per file. Replace with real panels.
_rng = np.random.default_rng(7)
_specs = [('KIL-Net (ours)', VIOLET, 0.055, '-'),
          ('Baseline B',     LILAC,  0.045, '-'),
          ('Baseline A',     SLATE,  0.038, '--')]
for name, which in [("example-panel-a", "curves"), ("example-panel-b", "bars")]:
    fg, ax1 = plt.subplots(figsize=(3.1, 2.5))
    if which == "curves":
        for lbl, col, k, ls in _specs:
            y = 1 - 0.72 * np.exp(-k * e) + _rng.normal(0, .008, e.size)
            ax1.plot(e, y, ls, color=col, lw=2 if col == VIOLET else 1.5, label=lbl)
        ax1.set_xlabel("Training epoch"); ax1.set_ylabel("Validation accuracy")
        ax1.legend(frameon=False, fontsize=7, loc="lower right")
    else:
        vals = [("Baseline A", LILAC, [.71, .68, .63, .74]),
                ("Baseline B", SLATE, [.76, .74, .70, .79]),
                ("KIL-Net (ours)", VIOLET, [.88, .85, .81, .90])]
        for i, (lbl, col, v) in enumerate(vals):
            ax1.bar(x + (i - 1) * w, v, w, color=col, label=lbl)
        ax1.set_xticks(x, ds); ax1.set_ylabel("Macro-F1"); ax1.set_ylim(0.5, 1.0)
        ax1.legend(frameon=False, fontsize=7)
    for sp in ("top", "right"): ax1.spines[sp].set_visible(False)
    fg.tight_layout()
    fg.savefig(f"{name}.pdf", transparent=True)
    plt.close(fg)
print("panels written")

